Simple strategies versus optimal schedules in multi-agent patrolling

Suppose that a set of mobile agents, each with a predefined maximum speed, want to patrol a fence together so as to minimize the longest time interval during which a point on the fence is left unvisited. In 2011, Czyzowicz, G\k{a}sieniec, Kosowski and Kranakis studied this problem for the settings where the fence is an interval (a line segment) and a circle, and conjectured that the following simple strategies are always optimal: for Interval Patrolling, the simple strategy partitions the fence into subintervals, one for each agent, and lets each agent move back and forth in the assigned subinterval with its maximum speed; for Circle Patrolling, the simple strategy is to choose a number r, place the r fastest agents equidistantly around the circle, and move them at the speed of the rth agent. Surprisingly, these conjectures were then proved false: schedules were found (for some settings of maximum speeds) that slightly outperform the simple strategies. In this paper, we are interested in the ratio between the performances of optimal schedules and simple strategies. For the two problems, we construct schedules that are 4/3 times (for Interval Patrolling) and 21/20 times (for Circle Patrolling) as good, respectively, as the simple strategies. We also propose a new variant, in which we want to patrol a single point under the constraint that each agent can only visit the point some predefined time after its previous visit. We obtain some similar ratio bounds and NP-hardness results related to this problem.

==> anc/theorem_16.cpp <==
#include <iostream>
#include <vector>
#include <set>
#include <algorithm>
using namespace std;

bool check(vector <int> c);

////////////////////////////////////////////////////////////////////////////////
// Brute-force check whether c is good (end of Section 4.1)                   //
////////////////////////////////////////////////////////////////////////////////
set <vector <int>> done;
set <vector <int>> visited;

// Does the state graph of c have a cycle reachable from v? 
bool check_cycle_sub(vector <int> c, vector <int> v) {
  if (visited.find(v) != visited.end())
    return (done.find(v) == done.end());
  visited.insert(v);

  for (int i = 0; i < c.size(); i++) {
    if (v[i] == 0) { // w is the state after v when i makes a visit
      vector <int> w = {};
      for (int j = 0; j < c.size(); j++) {
	int tmp = max(v[j] - 1, 0);
	if (j == i) tmp = c[j] - 1;
	w.push_back(tmp);
      }
      if (check_cycle_sub(c, w)) return true;
    }
  }
  done.insert(v);
  return false;
}

// Does the state graph of c have a cycle reachable from {0, ..., 0}? 
bool check_cycle(vector <int> c) {
  done.clear();
  visited.clear();
  vector <int> zero(c.size(), 0); // state {0, ..., 0}
  return check_cycle_sub(c, zero);
}

////////////////////////////////////////////////////////////////////////////////
// A necessary condition for c to be good                                     //
////////////////////////////////////////////////////////////////////////////////
#define eps 1.0E-9

// Is SumInv(c) >= 1 (Theorem 12)? 
bool check_suminv(vector <int> c) {
  double sum = 0.0;
  for (int i = 0; i < c.size(); i++) sum += 1.0 / c[i];
  return (sum > 1.0 - eps);
}

////////////////////////////////////////////////////////////////////////////////
// Sufficient conditions for c to be good                                     //
////////////////////////////////////////////////////////////////////////////////

// Is c dominated by a d which is good due to Lemma 13?
bool check_roundup(vector <int> c){
  for (int init = c[0]; init <= 2 * c[0]; init++) {
    vector <int> d = c; 
    for (int i = 0; i < c.size(); i++) {
      if (i == 0)
	d[0] = init;
      else
	while (d[i] % d[i - 1] != 0) d[i]++;
    }
    if (check_suminv(d)) return true;
  }
  return false;
}

// Is d good, where d is obtained from c by combining the last two elements? 
bool check_short(vector <int> c) {
  if (c.size() > 1) {
    vector <int> d = c;
    d[d.size() - 2] = (d[d.size() - 1] + 1) / 2;
    d.pop_back();
    sort(d.begin(), d.end());
    return check(d); 
  } else
    return false;
}

////////////////////////////////////////////////////////////////////////////////
// Check whether c is good (using easy sufficient/necessary conditions first) //
////////////////////////////////////////////////////////////////////////////////

// Is c good?
bool check(vector <int> c) {
  return ((check_roundup(c) || check_short(c) || (check_suminv(c) && check_cycle(c))));
}

////////////////////////////////////////////////////////////////////////////////
// Report all bad c with elements <= MAX and SumInv(c) > MINSUM               //
////////////////////////////////////////////////////////////////////////////////
#define MAX 12
#define MINSUM 1.18

void dfs(vector <int> c){
  double sum = 0.0;
  for (int i = 0; i < c.size(); i++) sum += 1.0 / c[i];
  if (sum > MINSUM) {
    if (check(c)) return;
    cout << "BAD: "; for (int x : c) cout << x << " "; cout << sum << endl;
  }

  int prev = 1;
  if (not c.empty()) prev = c[c.size() - 1]; 
  for (int a = prev; a <= MAX; a++) {
    vector <int> d = c;
    d.push_back(a);
    dfs(d);
  }
}

int main(void){
  dfs({});
  cout << "Done." << endl;
  return 0;
}

